A combinatorial move on the set of Jenkins-Strebel differentials

We describe an elementary combinatorial move on the set of quadratic differentials with a horizontal one cylinder decom-position. Computer experiment suggests that the corresponding equivalent classes are in one-to-one correspondence with the con-nected component of the strata.

==> softwares/cylindrical-ab.sage <==

def toietperm(l):
    ll=['a','b','c','d','e','f','g','h','i','j','k','l','m']
    m=len(l)
    ll=['o']+ll[:m]
    l1=[l[i] for i in range(m)]+['o']
    return iet.Permutation([ll,l1])
    
    
def showstrates(L):
    L2=[tuple(toietperm(l).stratum()._zeroes) for l in L]
    L2.sort()
    for s in L2:
        print s


def test(n):
#n is the dimension of the stratum. It must be greater than, or equal to 2. 
#it is ok for n=9, and very long for n=10. 
    L=all_iteratif(n)
    res=all_classes(L)
    print 
    print '(ordered) list of strata for the representatives:'
    showstrates(res)


==> softwares/cylindrical-quadr.sage <==


def lgtoperm(l):
#subroutine needed to compute the stratum of a one-line generalized permutation.
    return Permutation([autre(i,l)+1 for i in xrange(1,len(l))]+[autre(0,l)+1]).to_cycles()

def strate(l):
#gives the stratum.
#l is a one-line generalized permutation.
    c=lgtoperm(l)
    lis=[(len(c[i])-2-c[i].count(len(l))-c[i].count(1)) for i in xrange(len(c))]
    lis.sort()
    return tuple(lis)


def showstrates(L):
#gives the (ordered) list of strata corresponding to the representatives in L.
    L2=[strate(l) for l in L]
    L2.sort()
    for s in L2:
        print s


def test_without_reverse(n):
#n is the dimension of the stratum. It must be greater than, or equal to 2. 
#it is ok for n up to 9, and very long (roughly one night) for n=10. 
    L=all_r(n)
    res=all_classes(L)
    print 
    print '(ordered) list of strata for the representatives:'
    showstrates(res)
    
def test_with_reverse(n):
#n is the dimension of the stratum. It must be greater than, or equal to 2. 
#not needed for n greater than, or equal to 7, since the previous program gives the good result.
    L=all_r(n)
    res=all_classes2(L)
    print 
    print '(ordered) list of strata for the representatives:'
    showstrates(res)
